Towards Automatic Assessment of Self-Supervised Speech Models using Rank

This study explores using embedding rank as an unsupervised evaluation metric for general-purpose speech encoders trained via self-supervised learning (SSL). Traditionally, assessing the performance of these encoders is resource-intensive and requires labeled data from the downstream tasks. Inspired by the vision domain, where embedding rank has shown promise for evaluating image encoders without tuning on labeled downstream data, this work examines its applicability in the speech domain, considering the temporal nature of the signals. The findings indicate rank correlates with downstream performance within encoder layers across various downstream tasks and for in- and out-of-domain scenarios. However, rank does not reliably predict the best-performing layer for specific downstream tasks, as lower-ranked layers can outperform higher-ranked ones. Despite this limitation, the results suggest that embedding rank can be a valuable tool for monitoring training progress in SSL speech models, offering a less resource-demanding alternative to traditional evaluation methods.

==> figures/csv/compute_correlations.py <==
import argparse
import matplotlib
matplotlib.use('Agg')
from scipy.stats import pearsonr, spearmanr, kendalltau
from tabulate import tabulate
import pandas as pd


def _compute_correlations(data_df):

    # compute global correlations
    print('')
    print('### global correlations ###')
    results = []
    corr1, pval1 = pearsonr(data_df['effective_rank'].values, data_df['score'].values)
    corr2, pval2 = spearmanr(data_df['effective_rank'].values, data_df['score'].values)
    corr3, pval3 = kendalltau(data_df['effective_rank'].values, data_df['score'].values)
    results.append(['pearsonr', corr1, pval1])
    results.append(['spearmanr', corr2, pval2])
    results.append(['kendalltau', corr3, pval3])
    print(tabulate(results))

    print('')
    print('### correlations per layer ###')
    # get correlation per layer
    headers = ['layer_idx', 'pearsonr', 'p-val', 'spearmanr', 'p-val', 'kendalltau', 'p-val']
    rows = []
    for curr_layer in sorted(list(set(data_df.layer_idx.values))):
        temp_df = data_df[data_df.layer_idx == curr_layer]
        corr1, pval1 = pearsonr(temp_df['effective_rank'].values, temp_df['score'].values)
        corr2, pval2 = spearmanr(temp_df['effective_rank'].values, temp_df['score'].values)
        corr3, pval3 = kendalltau(temp_df['effective_rank'].values, temp_df['score'].values)
        rows.append([curr_layer, corr1, pval1, corr2, pval2, corr3, pval3])
    print(tabulate(rows, headers=headers))

    # get correlation per setup
    print('')
    print('### correlations per setup ###')
    headers = ['hubert_id', 'pearsonr', 'p-val', 'spearmanr', 'p-val', 'kendalltau', 'p-val']
    rows = []
    for curr_setup in set(data_df.hubert_id.values):
        temp_df = data_df[data_df.hubert_id == curr_setup]
        corr1, pval1 = pearsonr(temp_df['effective_rank'].values, temp_df['score'].values)
        corr2, pval2 = spearmanr(temp_df['effective_rank'].values, temp_df['score'].values)
        corr3, pval3 = kendalltau(temp_df['effective_rank'].values, temp_df['score'].values)
        rows.append([curr_setup, corr1, pval1, corr2, pval2, corr3, pval3])
    print(tabulate(rows, headers=headers))

    # get correlation per layer x setup
    print('')
    print('### correlations per layer & setup ###')
    headers = ['layer_idx', 'hubert_id', 'pearsonr', 'p-val', 'spearmanr', 'p-val', 'kendalltau', 'p-val']
    rows = []
    for curr_setup in set(data_df.hubert_id.values):
        for curr_layer in set(data_df.layer_idx.values):
            temp_df = data_df[(data_df.hubert_id == curr_setup) & (data_df.layer_idx == curr_layer)]
            if len(temp_df) > 5:
                corr1, pval1 = pearsonr(temp_df['effective_rank'].values, temp_df['score'].values)
                corr2, pval2 = spearmanr(temp_df['effective_rank'].values, temp_df['score'].values)
                corr3, pval3 = kendalltau(temp_df['effective_rank'].values, temp_df['score'].values)
                rows.append([curr_layer, curr_setup, corr1, pval1, corr2, pval2, corr3, pval3])
    print(tabulate(rows, headers=headers))


def main(csv_file):
    data_df = pd.read_csv(csv_file)
    _compute_correlations(data_df)


if __name__ == '__main__':
    parser = argparse.ArgumentParser()
    parser.add_argument('csv_file')
    args = parser.parse_args()
    main(args.csv_file)

